A Linear MPC with Control Barrier Functions for Differential Drive Robots

The need for fully autonomous mobile robots has surged over the past decade, with the imperative of ensuring safe navigation in a dynamic setting emerging as a primary challenge impeding advancements in this domain. In this paper, a Safety Critical Model Predictive Control based on Dynamic Feedback Linearization tailored to the application of differential drive robots with two wheels is proposed to generate control signals that result in obstacle-free paths. A barrier function introduces a safety constraint to the optimization problem of the Model Predictive Control (MPC) to prevent collisions. Due to the intrinsic nonlinearities of the differential drive robots, computational complexity while implementing a Nonlinear Model Predictive Control (NMPC) arises. To facilitate the real-time implementation of the optimization problem and to accommodate the underactuated nature of the robot, a combination of Linear Model Predictive Control (LMPC) and Dynamic Feedback Linearization (DFL) is proposed. The MPC problem is formulated on a linear equivalent model of the differential drive robot rendered by the DFL controller. The analysis of the closed-loop stability and recursive feasibility of the proposed control design is discussed. Numerical experiments illustrate the robustness and effectiveness of the proposed control synthesis in avoiding obstacles with respect to the benchmark of using Euclidean distance constraints. Keywords: Model Predictive Control, MPC, Autonomous Ground Vehicles, Nonlinearity, Dynamic Feedback Linearization, Optimal Control, Differential Robots.

==> untitled.m <==
% Using the first version of the code with multiple lines in mind
open('velocity.fig');
hLines = findobj(gca, 'Type', 'line');

figure; % Create a new figure for the plot

% Loop through each line and plot XData and YData
for i = 1:numel(hLines)
    XData = get(hLines(i), 'XData');
    YData = get(hLines(i), 'YData');
    plot(XData, YData);
    hold on; % To overlay multiple lines on the same plot
end
t=0:0.2:20
yno=1.5*exp(-t)       
plot(t, yno)
hold off; % To stop overlaying on the same plot
xlabel('X-axis Label');
ylabel('Y-axis Label');
legend({'SMPCDFL,$N=12$,$\gamma=0.6$','SMPCDFL,$N=10$,$\gamma=0.5$',...
       'SMPCDFL,$N=9$,$\gamma=0.4$','SMPCDFL,$N=8$,$\gamma=0.25$','No obsctale case'},...
            'interpreter','latex'); % Customize with actual legend entries
t=0.1:0.1:20
yno=1.5*exp(-t)
diff1 = get(hLines(1), 'YData')-yno;
diff2= get(hLines(2), 'YData')-yno;
diff3= get(hLines(3), 'YData')-yno;
diff4= get(hLines(4), 'YData')-yno;

figure(2)
plot(t,diff1,t,diff2,t,diff3,t,diff4)
legend({'$\Delta(Linear Velocity)$, Case 1','$\Delta(Linear Velocity)$, Case 2','$\Delta(Linear Velocity)$, Case 3','$\Delta(Linear Velocity)$, Case 4'},...
            'interpreter','latex'); % Customize with actual legend entries
title('Change in Linear Velocity');

==> untitled2.m <==
fig = open('gamma.fig');
axesHandle = gca(fig);
hLines = findobj(axesHandle, 'Type', 'line');



figure; % Create a new figure for the plot

% Loop through each line and plot XData and YData

    XData1 = get(hLines(1), 'XData');
    YData1 = get(hLines(1), 'YData');
    plot(XData1, YData1,'r','LineWidth', 2);

    XData2 = get(hLines(2), 'XData');
    YData2 = get(hLines(2), 'YData');
    plot(XData2, YData2,'c','LineWidth', 2);
     hold on; % To overlay multiple lines on the same plot
    XData3 = get(hLines(3), 'XData');
    YData3 = get(hLines(3), 'YData');
    plot(XData3, YData3,'g','LineWidth', 2);
     hold on; % To overlay multiple lines on the same plot 

    XData4 = get(hLines(4), 'XData');
    YData4 = get(hLines(4), 'YData');
    plot(XData4, YData4,'b','LineWidth', 2);
    hold on; % To overlay multiple lines on the same plot

    XData5 = get(hLines(5), 'XData');
    YData5 = get(hLines(5), 'YData');
    plot(XData5, YData5,'y','LineWidth', 2);
    hold on; % To overlay multiple lines on the same plot

     XData6 = get(hLines(6), 'XData');
    YData6 = get(hLines(6), 'YData');
    plot(XData6, YData6,'m','LineWidth', 2);
    hold on; % To overlay multiple lines on the same plot


t = get(hLines(5), 'XData');
yno = get(hLines(5), 'YData');
plot(t, yno, 'Color',[0.4660 0.6740 0.1880], 'LineStyle', '--', 'LineWidth', 2)
hold on; % To stop overlaying on the same plot
t1 = get(hLines(6), 'XData');
yno1 = get(hLines(6), 'YData');
plot(t1, yno1, 'k', 'LineStyle', '--', 'LineWidth', 2)
hold off; % To stop overlaying on the same plot

xlabel('X-axis Label');
ylabel('Y-axis Label');
legend({'SCMPCDFL,N=8,\gamma=0.1','SCMPCDFL,N=8,\gamma=0.3',...
       'SCMPCDFL,N=8,\gamma=0.5','SCMPCDFL,N=8,\gamma=0.7','SCMPCDFL,N=8,\gamma=0.9','SCNMPC,N=8,\gamma=0.9','SCNMPC,N=8,\gamma=1'});

